Fuzzy Jets

Collimated streams of particles produced in high energy physics experiments are organized using clustering algorithms to form jets. To construct jets, the experimental collaborations based at the Large Hadron Collider (LHC) primarily use agglomerative hierarchical clustering schemes known as sequential recombination. We propose a new class of algorithms for clustering jets that use infrared and collinear safe mixture models. These new algorithms, known as fuzzy jets, are clustered using maximum likelihood techniques and can dynamically determine various properties of jets like their size. We show that the fuzzy jet size adds additional information to conventional jet tagging variables. Furthermore, we study the impact of pileup and show that with some slight modifications to the algorithm, fuzzy jets can be stable up to high pileup interaction multiplicities.

==> figs/EMfigure/Main.C <==
#include "TRandom3.h"
#include "TLorentzVector.h"
#include "TVector3.h"
#include "TVector2.h"
#include "TH1F.h"
#include "THStack.h"
#include "TLegend.h"
#include "TCanvas.h"
#include <vector>
#include <iostream>
#include <fstream>
#include <math.h>
#include "TGraph.h"
#include "TStyle.h"
#include "TMatrix.h"
#include "TEllipse.h"

double pi = 4.*atan(1.);
double Gaus(TVector2 x, TVector2 mu, TMatrix Sig);
int docolor(double x, double y, double pi1, double pi2);

///////////////////////////////////////////////////////////////////
////////////This is the main function//////////////////////////////
///////////////////////////////////////////////////////////////////


void test(){
	
	TVector2 x1 = TVector2(-1,1);
	TVector2 x2 = TVector2(1,-1);	

	double pi1=0.5;
	double pi2=0.5;
	double sigma=0.1;

	TMatrix Sig1 = TMatrix(2,2);
	Sig1(0,0)=sigma;
	Sig1(0,1)=0;
	Sig1(1,0)=0;
	Sig1(1,1)=sigma;		

	TMatrix Sig2 = TMatrix(2,2);
	Sig2(0,0)=sigma;
	Sig2(0,1)=0;
	Sig2(1,0)=0;
	Sig2(1,1)=sigma;

	vector<TVector2> data;
	TVector2 d1 = TVector2(0.6,1.2);
	TVector2 d2 = TVector2(1.2,1.1);			
	TVector2 d3 = TVector2(0.5,0.8);	
	TVector2 d4 = TVector2(1,1);	
	TVector2 d5 = TVector2(-1.2,-1);	
	TVector2 d6 = TVector2(-1,-1.2);					
	TVector2 d7 = TVector2(-0.8,-0.8);
	data.push_back(d1);
	data.push_back(d2);
	data.push_back(d3);
	data.push_back(d4);
	data.push_back(d5);
	data.push_back(d6);				
	data.push_back(d7);

	vector<double> pij1;
	vector<double> pij2;

	TCanvas* c1 = new TCanvas("","",500,500);
	gStyle->SetOptStat(0);

	TH1F* dl = new TH1F("","",5,-2,2);
	dl->GetYaxis()->SetRangeUser(-2,2);
	dl->Draw();

		double X[1]={x1.X()};
		double Y[1]={x1.Y()};	
		TGraph * g3 = new TGraph(1,X,Y);
		g3->SetMarkerSize(2);
		g3->SetMarkerStyle(23);
		g3->SetMarkerColor(4);			
		g3->Draw("samep");
		double X2[1]={x2.X()};
		double Y2[1]={x2.Y()};	
		TGraph * g2 = new TGraph(1,X2,Y2);
		g2->SetMarkerSize(2);
		g2->SetMarkerColor(2);		
		g2->SetMarkerStyle(22);
		g2->Draw("samep");

	double a = Sig1(0,0);
    double b = Sig1(1,1);
    double c = Sig1(1,0);
    double lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
    double lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
    double theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    TEllipse *el4 = new TEllipse(x1.X(),x1.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el4->SetLineColor(4); el4->SetLineWidth(2);
    el4->SetFillStyle(0);
    el4->Draw("same");

	 a = Sig2(0,0);
     b = Sig2(1,1);
     c = Sig2(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    TEllipse *el5 = new TEllipse(x2.X(),x2.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el5->SetLineColor(2); el5->SetLineWidth(2);
    el5->SetFillStyle(0);
    el5->Draw("same");

	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1)/Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2));
		pij2.push_back(Gaus(data[i],x2,Sig2)/Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2));		
		std::cout << Gaus(data[i],x1,Sig1) << " " << Gaus(data[i],x2,Sig2) << " "   << docolor(Gaus(data[i],x1,Sig1),Gaus(data[i],x2,Sig2), pi1,  pi2) << std::endl;
	}

	c1->Print("Init.pdf");

	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->SetMarkerColor(docolor(Gaus(data[i],x1,Sig1),Gaus(data[i],x2,Sig2), pi1, pi2));
		g->Draw("samep");
	}

	c1->Print("Estep.pdf");

	//Also draw the Gaussian circles - see the online event display code to see how to do that.

	pi1=0;
	pi2=0;
	x1 = TVector2(0,0);
	x2 = TVector2(0,0);	
	Sig1(0,0)=0;
	Sig1(0,1)=0;
	Sig1(1,0)=0;
	Sig1(1,1)=0;
	Sig2(0,0)=0;
	Sig2(0,1)=0;
	Sig2(1,0)=0;
	Sig2(1,1)=0;	
	for (unsigned int i=0; i<data.size() ; i++){
		pi1+=pij1[i];
		pi2+=pij2[i];	
	}
	for (unsigned int i=0; i<data.size() ; i++){
		x1+=pij1[i]*data[i]/pi1;
		x2+=pij2[i]*data[i]/pi2;								
	}
	for (unsigned int i=0; i<data.size() ; i++){
		Sig1(0,0)+=pij1[i]*(data[i].X()-x1.X())*(data[i].X()-x1.X())/pi1;
		Sig1(0,1)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,0)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,1)+=pij1[i]*(data[i].Y()-x1.Y())*(data[i].Y()-x1.Y())/pi1;
		Sig2(0,0)+=pij2[i]*(data[i].X()-x2.X())*(data[i].X()-x2.X())/pi2;	
		Sig2(0,1)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,0)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,1)+=pij2[i]*(data[i].Y()-x2.Y())*(data[i].Y()-x2.Y())/pi2;											
	}	
	pi1=pi1/data.size();
	pi2=pi2/data.size();	

	dl->Draw();
	X[0]=x1.X();
	Y[0]=x1.Y();	
	g3 = new TGraph(1,X,Y);
	g3->SetMarkerSize(2);
	g3->SetMarkerStyle(23);
	g3->SetMarkerColor(4);			
	g3->Draw("samep");
	X2[0]=x2.X();
	Y2[0]=x2.Y();	
	g2 = new TGraph(1,X2,Y2);
	g2->SetMarkerSize(2);
	g2->SetMarkerColor(2);		
	g2->SetMarkerStyle(22);
	g2->Draw("samep");		

	pij1.clear();
	pij2.clear();
	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));
		pij2.push_back(Gaus(data[i],x2,Sig2)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));		
	}

	 a = Sig1(0,0);
     b = Sig1(1,1);
     c = Sig1(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el4 = new TEllipse(x1.X(),x1.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el4->SetLineColor(4); el4->SetLineWidth(2);
    el4->SetFillStyle(0);
    el4->Draw("same");

	 a = Sig2(0,0);
     b = Sig2(1,1);
     c = Sig2(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el5 = new TEllipse(x2.X(),x2.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el5->SetLineColor(2); el5->SetLineWidth(2);
    el5->SetFillStyle(0);
    el5->Draw("same");

	c1->Print("Mstep.pdf");

	pij1.clear();
	pij2.clear();
	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->SetMarkerColor(docolor(Gaus(data[i],x1,Sig1),Gaus(data[i],x2,Sig2), pi1, pi2));
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));
		pij2.push_back(Gaus(data[i],x2,Sig2)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));			
	}

	c1->Print("Estep2.pdf");

	pi1=0;
	pi2=0;
	x1 = TVector2(0,0);
	x2 = TVector2(0,0);
	Sig1(0,0)=0;
	Sig1(0,1)=0;
	Sig1(1,0)=0;
	Sig1(1,1)=0;
	Sig2(0,0)=0;
	Sig2(0,1)=0;
	Sig2(1,0)=0;
	Sig2(1,1)=0;			
	for (unsigned int i=0; i<data.size() ; i++){
		pi1+=pij1[i];
		pi2+=pij2[i];	
	}
	for (unsigned int i=0; i<data.size() ; i++){
		x1+=pij1[i]*data[i]/pi1;
		x2+=pij2[i]*data[i]/pi2;		
	}
	for (unsigned int i=0; i<data.size() ; i++){
		Sig1(0,0)+=pij1[i]*(data[i].X()-x1.X())*(data[i].X()-x1.X())/pi1;
		Sig1(0,1)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,0)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,1)+=pij1[i]*(data[i].Y()-x1.Y())*(data[i].Y()-x1.Y())/pi1;
		Sig2(0,0)+=pij2[i]*(data[i].X()-x2.X())*(data[i].X()-x2.X())/pi2;	
		Sig2(0,1)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,0)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,1)+=pij2[i]*(data[i].Y()-x2.Y())*(data[i].Y()-x2.Y())/pi2;											
	}	
	pi1=pi1/data.size();
	pi2=pi2/data.size();

	dl->Draw();
	X[0]=x1.X();
	Y[0]=x1.Y();	
	g3 = new TGraph(1,X,Y);
	g3->SetMarkerSize(2);
	g3->SetMarkerStyle(23);
	g3->SetMarkerColor(4);			
	g3->Draw("samep");
	X2[0]=x2.X();
	Y2[0]=x2.Y();	
	g2 = new TGraph(1,X2,Y2);
	g2->SetMarkerSize(2);
	g2->SetMarkerColor(2);		
	g2->SetMarkerStyle(22);
	g2->Draw("samep");		

	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1));
		pij2.push_back(Gaus(data[i],x2,Sig2));		
	}

	std::cout << Sig1(1,1) << " sd " << Sig2(1,1) << std::endl;

	 a = Sig1(0,0);
     b = Sig1(1,1);
     c = Sig1(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el4 = new TEllipse(x1.X(),x1.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el4->SetLineColor(4); el4->SetLineWidth(2);
    el4->SetFillStyle(0);
    el4->Draw("same");

	 a = Sig2(0,0);
     b = Sig2(1,1);
     c = Sig2(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el5 = new TEllipse(x2.X(),x2.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el5->SetLineColor(2); el5->SetLineWidth(2);
    el5->SetFillStyle(0);
    el5->Draw("same");

	c1->Print("Mstep2.pdf");


	pij1.clear();
	pij2.clear();
	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->SetMarkerColor(docolor(Gaus(data[i],x1,Sig1),Gaus(data[i],x2,Sig2), pi1, pi2));
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));
		pij2.push_back(Gaus(data[i],x2,Sig2)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));			
	}

	c1->Print("Estep3.pdf");

	pi1=0;
	pi2=0;
	x1 = TVector2(0,0);
	x2 = TVector2(0,0);
	Sig1(0,0)=0;
	Sig1(0,1)=0;
	Sig1(1,0)=0;
	Sig1(1,1)=0;
	Sig2(0,0)=0;
	Sig2(0,1)=0;
	Sig2(1,0)=0;
	Sig2(1,1)=0;			
	for (unsigned int i=0; i<data.size() ; i++){
		pi1+=pij1[i];
		pi2+=pij2[i];	
		//std::cout << "herererre " << i << " " << pij1[i] << " " << pij2[i] << std::endl;
	}
	for (unsigned int i=0; i<data.size() ; i++){
		x1+=pij1[i]*data[i]/pi1;
		x2+=pij2[i]*data[i]/pi2;		
	}
	for (unsigned int i=0; i<data.size() ; i++){
		Sig1(0,0)+=pij1[i]*(data[i].X()-x1.X())*(data[i].X()-x1.X())/pi1;
		Sig1(0,1)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,0)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,1)+=pij1[i]*(data[i].Y()-x1.Y())*(data[i].Y()-x1.Y())/pi1;
		Sig2(0,0)+=pij2[i]*(data[i].X()-x2.X())*(data[i].X()-x2.X())/pi2;	
		Sig2(0,1)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,0)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,1)+=pij2[i]*(data[i].Y()-x2.Y())*(data[i].Y()-x2.Y())/pi2;											
	}	
	pi1=pi1/data.size();
	pi2=pi2/data.size();

	dl->Draw();
	X[0]=x1.X();
	Y[0]=x1.Y();	
	g3 = new TGraph(1,X,Y);
	g3->SetMarkerSize(2);
	g3->SetMarkerStyle(23);
	g3->SetMarkerColor(4);			
	g3->Draw("samep");
	X2[0]=x2.X();
	Y2[0]=x2.Y();	
	g2 = new TGraph(1,X2,Y2);
	g2->SetMarkerSize(2);
	g2->SetMarkerColor(2);		
	g2->SetMarkerStyle(22);
	g2->Draw("samep");		

	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1));
		pij2.push_back(Gaus(data[i],x2,Sig2));		
	}

	//std::cout << Sig1(1,1) << " sd " << Sig2(1,1) << std::endl;

	 a = Sig1(0,0);
     b = Sig1(1,1);
     c = Sig1(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el4 = new TEllipse(x1.X(),x1.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el4->SetLineColor(4); el4->SetLineWidth(2);
    el4->SetFillStyle(0);
    el4->Draw("same");

	 a = Sig2(0,0);
     b = Sig2(1,1);
     c = Sig2(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el5 = new TEllipse(x2.X(),x2.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el5->SetLineColor(2); el5->SetLineWidth(2);
    el5->SetFillStyle(0);
    el5->Draw("same");

	c1->Print("Mstep3.pdf");	

	pij1.clear();
	pij2.clear();
	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->SetMarkerColor(docolor(Gaus(data[i],x1,Sig1),Gaus(data[i],x2,Sig2), pi1, pi2));
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));
		pij2.push_back(Gaus(data[i],x2,Sig2)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));			
	}

	c1->Print("Estep4.pdf");

	pi1=0;
	pi2=0;
	x1 = TVector2(0,0);
	x2 = TVector2(0,0);
	Sig1(0,0)=0;
	Sig1(0,1)=0;
	Sig1(1,0)=0;
	Sig1(1,1)=0;
	Sig2(0,0)=0;
	Sig2(0,1)=0;
	Sig2(1,0)=0;
	Sig2(1,1)=0;			
	for (unsigned int i=0; i<data.size() ; i++){
		pi1+=pij1[i];
		pi2+=pij2[i];	
		//std::cout << "herererre " << i << " " << pij1[i] << " " << pij2[i] << std::endl;
	}
	for (unsigned int i=0; i<data.size() ; i++){
		x1+=pij1[i]*data[i]/pi1;
		x2+=pij2[i]*data[i]/pi2;		
	}
	for (unsigned int i=0; i<data.size() ; i++){
		Sig1(0,0)+=pij1[i]*(data[i].X()-x1.X())*(data[i].X()-x1.X())/pi1;
		Sig1(0,1)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,0)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
		Sig1(1,1)+=pij1[i]*(data[i].Y()-x1.Y())*(data[i].Y()-x1.Y())/pi1;
		Sig2(0,0)+=pij2[i]*(data[i].X()-x2.X())*(data[i].X()-x2.X())/pi2;	
		Sig2(0,1)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,0)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
		Sig2(1,1)+=pij2[i]*(data[i].Y()-x2.Y())*(data[i].Y()-x2.Y())/pi2;											
	}	
	pi1=pi1/data.size();
	pi2=pi2/data.size();

	dl->Draw();
	X[0]=x1.X();
	Y[0]=x1.Y();	
	g3 = new TGraph(1,X,Y);
	g3->SetMarkerSize(2);
	g3->SetMarkerStyle(23);
	g3->SetMarkerColor(4);			
	g3->Draw("samep");
	X2[0]=x2.X();
	Y2[0]=x2.Y();	
	g2 = new TGraph(1,X2,Y2);
	g2->SetMarkerSize(2);
	g2->SetMarkerColor(2);		
	g2->SetMarkerStyle(22);
	g2->Draw("samep");		

	for (unsigned int i=0; i<data.size() ; i++){
		double X[1]={data[i].X()};
		double Y[1]={data[i].Y()};	
		TGraph * g = new TGraph(1,X,Y);
		g->SetMarkerSize(2);
		g->SetMarkerStyle(20);
		g->Draw("samep");
		pij1.push_back(Gaus(data[i],x1,Sig1));
		pij2.push_back(Gaus(data[i],x2,Sig2));		
	}

	std::cout << Sig1(1,1) << " sd " << Sig2(1,1) << std::endl;

	 a = Sig1(0,0);
     b = Sig1(1,1);
     c = Sig1(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el4 = new TEllipse(x1.X(),x1.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el4->SetLineColor(4); el4->SetLineWidth(2);
    el4->SetFillStyle(0);
    el4->Draw("same");

	 a = Sig2(0,0);
     b = Sig2(1,1);
     c = Sig2(1,0);
     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
     theta = 0.;
    if (c>0) theta=atan((lambda1-a)/c);
    el5 = new TEllipse(x2.X(),x2.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
    el5->SetLineColor(2); el5->SetLineWidth(2);
    el5->SetFillStyle(0);
    el5->Draw("same");

	c1->Print("Mstep4.pdf");

	for (int ii=5; ii<10; ii++){
		pij1.clear();
		pij2.clear();
		for (unsigned int i=0; i<data.size() ; i++){
			double X[1]={data[i].X()};
			double Y[1]={data[i].Y()};	
			TGraph * g = new TGraph(1,X,Y);
			g->SetMarkerSize(2);
			g->SetMarkerStyle(20);
			g->SetMarkerColor(docolor(Gaus(data[i],x1,Sig1),Gaus(data[i],x2,Sig2), pi1, pi2));
			g->Draw("samep");
			pij1.push_back(Gaus(data[i],x1,Sig1)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));
			pij2.push_back(Gaus(data[i],x2,Sig2)/(Gaus(data[i],x1,Sig1)+Gaus(data[i],x2,Sig2)));			
		}

		c1->Print(TString::Format("Estep%i.pdf",ii));

		pi1=0;
		pi2=0;
		x1 = TVector2(0,0);
		x2 = TVector2(0,0);
		Sig1(0,0)=0;
		Sig1(0,1)=0;
		Sig1(1,0)=0;
		Sig1(1,1)=0;
		Sig2(0,0)=0;
		Sig2(0,1)=0;
		Sig2(1,0)=0;
		Sig2(1,1)=0;			
		for (unsigned int i=0; i<data.size() ; i++){
			pi1+=pij1[i];
			pi2+=pij2[i];	
			//std::cout << "herererre " << i << " " << pij1[i] << " " << pij2[i] << std::endl;
		}
		for (unsigned int i=0; i<data.size() ; i++){
			x1+=pij1[i]*data[i]/pi1;
			x2+=pij2[i]*data[i]/pi2;		
		}
		for (unsigned int i=0; i<data.size() ; i++){
			Sig1(0,0)+=pij1[i]*(data[i].X()-x1.X())*(data[i].X()-x1.X())/pi1;
			Sig1(0,1)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
			Sig1(1,0)+=pij1[i]*(data[i].Y()-x1.X())*(data[i].X()-x1.Y())/pi1;
			Sig1(1,1)+=pij1[i]*(data[i].Y()-x1.Y())*(data[i].Y()-x1.Y())/pi1;
			Sig2(0,0)+=pij2[i]*(data[i].X()-x2.X())*(data[i].X()-x2.X())/pi2;	
			Sig2(0,1)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
			Sig2(1,0)+=pij2[i]*(data[i].Y()-x2.X())*(data[i].X()-x2.Y())/pi2;		
			Sig2(1,1)+=pij2[i]*(data[i].Y()-x2.Y())*(data[i].Y()-x2.Y())/pi2;											
		}	
		pi1=pi1/data.size();
		pi2=pi2/data.size();

		dl->Draw();
		X[0]=x1.X();
		Y[0]=x1.Y();	
		g3 = new TGraph(1,X,Y);
		g3->SetMarkerSize(2);
		g3->SetMarkerStyle(23);
		g3->SetMarkerColor(4);			
		g3->Draw("samep");
		X2[0]=x2.X();
		Y2[0]=x2.Y();	
		g2 = new TGraph(1,X2,Y2);
		g2->SetMarkerSize(2);
		g2->SetMarkerColor(2);		
		g2->SetMarkerStyle(22);
		g2->Draw("samep");		

		for (unsigned int i=0; i<data.size() ; i++){
			double X[1]={data[i].X()};
			double Y[1]={data[i].Y()};	
			TGraph * g = new TGraph(1,X,Y);
			g->SetMarkerSize(2);
			g->SetMarkerStyle(20);
			g->Draw("samep");
			pij1.push_back(Gaus(data[i],x1,Sig1));
			pij2.push_back(Gaus(data[i],x2,Sig2));		
		}

		std::cout << Sig1(1,1) << " sd " << Sig2(1,1) << std::endl;

		 a = Sig1(0,0);
	     b = Sig1(1,1);
	     c = Sig1(1,0);
	     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
	     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
	     theta = 0.;
	    if (c>0) theta=atan((lambda1-a)/c);
	    el4 = new TEllipse(x1.X(),x1.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
	    el4->SetLineColor(4); el4->SetLineWidth(2);
	    el4->SetFillStyle(0);
	    el4->Draw("same");

		 a = Sig2(0,0);
	     b = Sig2(1,1);
	     c = Sig2(1,0);
	     lambda1 = 0.5*(a+b)+0.5*sqrt((a-b)*(a-b)+4.*c*c);
	     lambda2 = 0.5*(a+b)-0.5*sqrt((a-b)*(a-b)+4.*c*c);
	     theta = 0.;
	    if (c>0) theta=atan((lambda1-a)/c);
	    el5 = new TEllipse(x2.X(),x2.Y(),sqrt(lambda1),sqrt(lambda2),0,360,theta*180/TMath::Pi());
	    el5->SetLineColor(2); el5->SetLineWidth(2);
	    el5->SetFillStyle(0);
	    el5->Draw("same");

		c1->Print(TString::Format("Mstep%i.pdf",ii));
	}	

}

double Gaus(TVector2 x, TVector2 mu, TMatrix sigma){

	double x1 = x.X();
	double x2 = x.Y();
	double mu1 = mu.X();
	double mu2 = mu.Y();
	TMatrix summT(1,2);
	TMatrix summ(2,1);
	summT(0,0) = x1-mu1;
	summT(0,1) = x2-mu2;
	summ(0,0) = x1-mu1;
	summ(1,0) = x2-mu2;
	TMatrix sigmaInverse(2,2);
	Double_t det;
	sigmaInverse(0,0)=sigma(0,0);
	sigmaInverse(0,1)=sigma(0,1);
	sigmaInverse(1,0)=sigma(1,0);
	sigmaInverse(1,1)=sigma(1,1);

	sigmaInverse.Invert(&det);
	TMatrix hold = summT*sigmaInverse*summ;
	double numerator = exp(-0.5*hold(0,0))/(sqrt(fabs(det))*2*TMath::Pi());                                                                  

	return numerator;

}

int docolor(double x, double y, double pi1, double pi2){

	int out = 46;
	double z = pi1*x/(pi1*x+pi2*y);
	if (z < 0.1) out = 46;
	else if (z < 0.2) out = 45;
	else if (z < 0.3) out = 44;
	else if (z < 0.4) out = 42;
	else if (z < 0.5) out = 41;
	else if (z < 0.6) out = 31;
	else if (z < 0.7) out = 34;
	else if (z < 0.8) out = 36;
	else if (z < 0.9) out = 39;
	else if (z < 1) out = 9;							

	return out;
}



